RobustCalibration: Robust Calibration of Computer Models in R

Two fundamental research tasks in science and engineering are forward predictions and data inversion. This article introduces a recent R package RobustCalibration for Bayesian data inversion and model calibration by experiments and field observations. Mathematical models for forward predictions are often written in computer code, and they can be computationally expensive slow to run. To overcome the computational bottleneck from the simulator, we implemented a statistical emulator from the RobustGaSP package for emulating both scalar-valued or vector-valued computer model outputs. Both posterior sampling and maximum likelihood approach are implemented in the RobustCalibration package for parameter estimation. For imperfect computer models, we implement Gaussian stochastic process and the scaled Gaussian stochastic process for modeling the discrepancy function between the reality and mathematical model. This package is applicable to various types of field observations, such as repeated experiments and multiple sources of measurements. We discuss numerical examples of calibrating mathematical models that have closed-form expressions, and differential equations solved by numerical methods.

==> anc/gu.R <==
library(RobustCalibration)


##Example 1: Bayarri et al. 2007, model calibration with replicates
##10 calibration inputs, each containing 3 replicates
input=c(.110, .432, .754, 1.077, 1.399, 1.721, 2.043, 2.366, 2.688,3.010)
n=length(input)
k=3
output=t(matrix(c(4.730,4.720,4.234,3.177,2.966,3.653,1.970,2.267,2.084,2.079,2.409,2.371,1.908,1.665,1.685,
                  1.773,1.603,1.922,1.370,1.661,1.757,1.868,1.505,1.638,1.390,1.275,1.679,1.461,1.157,1.530),k,n))
#computer model
Bayarri_07<-function(x,theta){
  5*exp(-x*theta) 
}
#range of calibration parameters
theta_range=matrix(c(0,50),1,2) 

##fitting No-discrepancy, comparing  MLE with posterior samples
set.seed(1)
X=matrix(1,n,1)
m_no_discrepancy=rcalibration(input, output,math_model = Bayarri_07,theta_range = theta_range,
                              X =X, have_trend = T,discrepancy_type = 'no-discrepancy')
m_no_discrepancy

m_no_discrepancy_small_sd=rcalibration(input, output,math_model = Bayarri_07,theta_range = theta_range,
                              sd_proposal = c(rep(0.025,dim(theta_range)[1]),
                                              rep(0.25,dim(as.matrix(input) )[2]),0.25),
                              X =X, have_trend = T,discrepancy_type = 'no-discrepancy')
m_no_discrepancy_small_sd

testing_input=seq(0,5,5/199)
X_testing=matrix(1,length(testing_input),1)
m_no_discrepancy_pred=predict(m_no_discrepancy,testing_input,math_model=Bayarri_07,
                              interval_est=c(0.025, 0.975),X_testing=X_testing) 
# or one can use this one
# m_no_discrepancy_pred=predict.rcalibration(m_no_discrepancy,testing_input,math_model=Bayarri_07,
#                               interval_est=c(0.025, 0.975),X_testing=X_testing) 

# prediction with mle 
m_no_discrepancy_mle=rcalibration(input,output,math_model=Bayarri_07,X =X, have_trend = T,
                                  theta_range=theta_range,discrepancy_type = 'no-discrepancy',method='mle')
m_no_discrepancy_mle
m_no_discrepancy_mle_pred=predict(m_no_discrepancy_mle,testing_input,math_model=Bayarri_07,
                                  interval_est=c(0.025, 0.975),X_testing=X_testing)

#fitting GaSP calibration, comparing MLE with posterior samples 
#one may adjust the number of MCMC samples to make it more robust
m_gasp=rcalibration(input, output,math_model = Bayarri_07,theta_range = theta_range,
                    X =X, have_trend = T,discrepancy_type = 'GaSP')
m_gasp

m_gasp_pred=predict(m_gasp,testing_input,math_model=Bayarri_07,
                    interval_est=c(0.025, 0.975),X_testing=X_testing) 

# mle for gasp calibration
# m_gasp_mle=rcalibration(input, output,math_model = Bayarri_07,theta_range = theta_range,
#                     X =X, have_trend = T,discrepancy_type = 'GaSP',method='mle')
# m_gasp_mle
# m_gasp_mle_pred=predict(m_gasp_mle,testing_input,math_model=Bayarri_07,
#                         interval_est=c(0.025, 0.975),X_testing=X_testing)

##fitting S-GaSP, comparing MLE with posterior samples


m_sgasp=rcalibration(input, output,math_model = Bayarri_07,theta_range = theta_range,
                     X =X, have_trend = T,discrepancy_type = 'S-GaSP')
m_sgasp

m_sgasp_pred=predict(m_sgasp,testing_input,math_model=Bayarri_07,
                     interval_est=c(0.025, 0.975),X_testing=X_testing) 

# mle for sgasp calibration

# m_sgasp_mle=rcalibration(input, output,math_model = Bayarri_07,theta_range = theta_range,
#                     X =X, have_trend = T,discrepancy_type = 'S-GaSP',method='mle')
# m_sgasp_mle
# m_sgasp_mle_pred=predict(m_sgasp_mle,testing_input,math_model=Bayarri_07,
#                          interval_est=c(0.025, 0.975),X_testing=X_testing)



##the unknown reality
reality<-function(x){
  3.5*exp(-1.7*x)+1.5
}

truth=reality(testing_input)

##get this for plots
input_replicates=as.vector(t(matrix(input,n,k)))
output_replicates=as.vector(t(output))
X_replicates=matrix(1,n*k,1)



##math model only
pdf('Bayarri_2007_math_model.pdf',height=5,width=3)
plot(testing_input, m_sgasp_pred@math_model_mean,type='l',  col='blue',lty=2,
     xlab='x', ylab='y', ylim=c(min(m_sgasp_pred@interval[,1]),max(m_sgasp_pred@interval[,2])),
     main='CM+trend',mgp=c(2.5,1,0))
polygon( c(testing_input,rev(testing_input)), c(m_no_discrepancy_pred@interval[,1],
                                                rev(m_no_discrepancy_pred@interval[,2])), col = "grey80", border = F)
lines(testing_input, truth)
lines(testing_input,m_gasp_pred@math_model_mean, type='l', col='cyan',lty=2)
lines(testing_input,m_sgasp_pred@math_model_mean, type='l', col='blue',lty=2)
lines(testing_input,m_no_discrepancy_pred@math_model_mean, type='l', col='red',lty=2)
lines(input_replicates,output_replicates,type='p',pch=20)
legend("topright", c('reality', 'GaSP','S-GaSP','no-discrepancy'),
       lty=c(1,2,2,2),col=c('black','cyan','blue','red'),cex=.8)
dev.off()
##math model and discrepancy
pdf('Bayarri_2007_math_model_discrepancy.pdf',height=5,width=3)
plot(testing_input, m_sgasp_pred@mean,type='l', col='blue',
     xlab='x', ylab='y', 
     ylim=c(min(m_gasp_pred@interval[,1]),max(m_gasp_pred@interval[,2])),
     main='CM+trend+discrepancy',mgp=c(2.5,1,0))
polygon( c(testing_input,rev(testing_input)), c(m_gasp_pred@interval[,1],
                                                rev(m_gasp_pred@interval[,2])), col = "grey80", border = F)
lines(testing_input, truth)
lines(testing_input,m_gasp_pred@mean, type='l', col='cyan')
lines(testing_input,m_sgasp_pred@mean, type='l', col='blue')
#lines(testing_input,m_no_discrepancy_pred@mean, type='l', col='darkgreen')
legend("topright", c('reality', 'GaSP','S-GaSP'),
       lty=c(1,1,1),col=c('black','cyan','blue'),cex=1)
input_replicates=as.vector(t(matrix(input,n,k)))
lines(input_replicates,output_replicates,type='p',pch=20)
dev.off()

##posterior samples
pdf('Bayarri_2007_post_samples.pdf',height=5,width=3)
plot(m_gasp@post_sample[,1],m_gasp@post_sample[,5],pch=17,col='cyan',cex=.5,type='p',
     xlab=expression(theta),ylab=expression(theta[m]),mgp=c(2.5,1,0),main='posterior samples')
lines(m_sgasp@post_sample[,1],m_sgasp@post_sample[,5],pch=20,col='blue',cex=.5,type='p')
lines(m_no_discrepancy@post_sample[,1],m_no_discrepancy@post_sample[,3],pch=15,col='red',cex=.5,type='p')
legend("bottomright", c('GaSP','S-GaSP','no-discrepancy'),
       pch=c(17,20,15),col=c('cyan','blue','red'),cex=.8)
dev.off()

###RMSE in prediction by math model and trend
sqrt(mean((m_gasp_pred@math_model_mean-truth)^2))
sqrt(mean((m_sgasp_pred@math_model_mean-truth)^2))
sqrt(mean((m_no_discrepancy_pred@math_model_mean-truth)^2))




###RMSE in prediction by math model, trend and discrepancy
sqrt(mean((m_gasp_pred@mean-truth)^2))
sqrt(mean((m_sgasp_pred@mean-truth)^2))



##coverage 
n_testing=length(testing_input)
length(which( m_gasp_pred@interval[,2]>truth & m_gasp_pred@interval[,1]<truth))/n_testing
length(which( m_sgasp_pred@interval[,2]>truth & m_sgasp_pred@interval[,1]<truth))/n_testing
length(which( m_no_discrepancy_pred@interval[,2]>truth & m_no_discrepancy_pred@interval[,1]<truth))/n_testing

##average length

mean(m_gasp_pred@interval[,2]-m_gasp_pred@interval[,1])
mean(m_sgasp_pred@interval[,2]-m_sgasp_pred@interval[,1])
mean(m_no_discrepancy_pred@interval[,2]-m_no_discrepancy_pred@interval[,1])







###Example 2: Lorenz 96, a difficult example for chaotic system
###this is directly using the solver, another example to use emulator will be discussed later
Lorenz_96<-function(param,x){
  dx <- rep(0, n1)
  dx[1] = (x[2] - x[n1-1])*x[n1] - x[1] + param
  dx[2] = (x[3] - x[n1])*x[1] - x[2] + param
  dx[n1] = (x[1] - x[n1-2])*x[n1-1] - x[n1]+param
  for(i in 3:(n1-1))
    dx[i] = (x[i+1] - x[i-2])*x[i-1] - x[i]+param
  return(dx)
}

##implementation of Runge-Kutta of order 4

Lorenz_96_Solved<-function(input,param ){
  x_record <- matrix(NA, n1, n2)
  x_temp <- x0
  
  for(i in 1:(n2))
  {
    k1 <- Lorenz_96(param=param, x_temp)
    k2 <- Lorenz_96(param=param,  x_temp + h*k1/2)
    k3 <- Lorenz_96(param=param,  x_temp + h*k2/2)
    k4 <- Lorenz_96(param=param, x_temp + h*k3)
    x_temp <- x_temp + (1/6)*h*(k1+2*k2+2*k3+k4)
    x_record[,i] <- x_temp
    t <- t + h
  }
  return(x_record[input])
}

n1=40   # 40 state components
n2=40   # L = 40 time steps
N=n2*n1
set.seed(1)
p0 = (rWishart(1, df=n1, Sigma=diag(n1)))[,,1]
L = t(chol(p0))
x0 <- as.vector(L%*%matrix(rnorm(n1),n1,1))
t = 0 
h =0.05 # step-size
input1 <- x0


reality_all=Lorenz_96_Solved(1:(n1*n2),param=8)

sigma_0 = 1
obs_all = reality_all + sigma_0*rnorm(N)

obs_mat <- matrix(obs_all,n1,n2)
reality_mat <- matrix(reality_all,n1,n2)

# #plot of the reality
library(plot3D)
image2D(t(reality_mat),  xlab="Time step", ylab="State components", x=0.05*seq(1,n2), y=seq(1,n1),
        main = "Latent states")

image2D(t(obs_mat), xlab="Time step", ylab="State components",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "Observations")

sqrt(mean( (obs_mat-reality_mat)^2))
sd(reality_mat)

##test scenario 1: no-discrepancy in reality, but it contains a large noise
##4 obs for each state
prop_obs=0.05
observations=rep(NA,n1*n2*prop_obs)
index_obs=NULL
design=matrix(NA,n1*n2*prop_obs,2)
for(i in 1:n2){
  index_sample=sample(1:n1,n1*prop_obs)
  
  count=(i-1)*n1*prop_obs+(1:(n1*prop_obs))
  observations[count]=obs_mat[index_sample,i]
  index_obs[count]=(i-1)*n1+index_sample
  design[count,]=cbind(index_sample,rep(i,n1*prop_obs))
}

##specify theta range
theta_range=matrix(c(-20,20),1,2)

##calibration
m_no_discrepancy=rcalibration(design=design,observations=observations,theta_range=theta_range,
             math_model=Lorenz_96_Solved,discrepancy_type = 'no-discrepancy')

m_no_discrepancy_mle=rcalibration(design=design,observations=observations,theta_range=theta_range,
                              math_model=Lorenz_96_Solved,discrepancy_type = 'no-discrepancy',
                              method='mle',num_initial_values = 5)


m_gasp=rcalibration(design=design,observations=observations,theta_range=theta_range,
                    math_model=Lorenz_96_Solved,discrepancy_type = 'GaSP')

m_gasp_mle=rcalibration(design=design,observations=observations,theta_range=theta_range,
                    math_model=Lorenz_96_Solved,discrepancy_type = 'GaSP',
                    method='mle',num_initial_values = 5)


m_sgasp=rcalibration(design=design,observations=observations,theta_range=theta_range,
                    math_model=Lorenz_96_Solved,discrepancy_type = 'S-GaSP')

m_sgasp_mle=rcalibration(design=design,observations=observations,theta_range=theta_range,
                     math_model=Lorenz_96_Solved,discrepancy_type = 'S-GaSP',
                     method='mle',num_initial_values = 5)


testing_input=matrix(NA,n1*n2,2)
  
  for(i in 1:n2){
    count=(i-1)*n1+1:n1
    testing_input[count,]=cbind(1:n1,rep(i,n1))

  }


pred_m_no_discrepancy=predict(m_no_discrepancy,testing_input,math_model=Lorenz_96_Solved)
pred_m_no_discrepancy_mle=predict(m_no_discrepancy_mle,testing_input,math_model=Lorenz_96_Solved)

pred_m_gasp=predict(m_gasp,testing_input,math_model=Lorenz_96_Solved)
pred_m_gasp_mle=predict(m_gasp_mle,testing_input,math_model=Lorenz_96_Solved)

pred_m_sgasp=predict(m_sgasp,testing_input,math_model=Lorenz_96_Solved)
pred_m_sgasp_mle=predict(m_sgasp_mle,testing_input,math_model=Lorenz_96_Solved)

## the results for posterior distribution is more stable than MLE 
sqrt(mean( (pred_m_no_discrepancy@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_no_discrepancy_mle@math_model_mean-as.vector(reality_mat))^2))

sqrt(mean( (pred_m_gasp@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_gasp_mle@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_gasp@mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_gasp_mle@mean-as.vector(reality_mat))^2))


sqrt(mean( (pred_m_sgasp@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_sgasp_mle@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_sgasp@mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_sgasp_mle@mean-as.vector(reality_mat))^2))



library(plot3D)
pdf('Lorenz_96_reality.pdf',height=5,width=3)
image2D(t(reality_mat),  xlab="Time", ylab="State", x=0.05*seq(1,n2), y=seq(1,n1), 
        main = "Latent states",zlim=c(-13,18))
dev.off()
pdf('Lorenz_96_obs.pdf',height=5,width=3)
image2D(t(obs_mat), xlab="Time", ylab="State",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "Observations",zlim=c(-13,18))
points(0.05*design[,2],design[,1],cex=.5,lwd=1,pch=1)
dev.off()

pdf('sample_theta_Lorenz_96.pdf',height=5,width=3)
xlim=c(7.8,8.2)
hist(m_no_discrepancy@post_sample[,1], breaks=60,
     col='red',xlim=xlim,ylim=c(0,1000),xlab=expression(theta),ylab='counts',main='posterior samples')
hist(m_gasp@post_sample[,1],col='cyan',breaks=60, add=T)
hist(m_sgasp@post_sample[,1],col='blue', breaks=60,add=T)
legend('topright',legend=c("No-discrepancy","GaSP","S-GaSP"),lwd=2,cex=.8,
       col=c('red','cyan','blue'))
dev.off() 

pdf('no_discrepancy_Lorenz_96_obs.pdf',height=5,width=3)
image2D(t(reality_mat-matrix(pred_m_no_discrepancy@math_model_mean,n1,n2) ), xlab="Time", ylab="State",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "diff, no-discrepancy",zlim=c(-0.25,0.25))
dev.off()
pdf('gasp_Lorenz_96_obs.pdf',height=5,width=3)
image2D(t(reality_mat-matrix(pred_m_gasp@math_model_mean,n1,n2) ), xlab="Time", ylab="State",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "diff, GaSP",zlim=c(-0.25,0.25))
dev.off()

pdf('sgasp_discrepancy_Lorenz_96_obs.pdf',height=5,width=3)
image2D(t(reality_mat-matrix(pred_m_sgasp@math_model_mean,n1,n2) ), xlab="Time", ylab="State",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "diff, S-GaSP",zlim=c(-0.25,0.25))
dev.off()


##test case two, contain discrepancy and large noise
reality_all=Lorenz_96_Solved(param=8)+2*testing_input[,2]*0.05*(sin(2*pi*testing_input[,1]/40))

sigma_0 = 1
obs_all = reality_all + sigma_0*rnorm(N)

obs_mat <- matrix(obs_all,n1,n2)
reality_mat <- matrix(reality_all,n1,n2)


##get obs using previous design
prop_obs=0.05
observations=rep(NA,n1*n2*prop_obs)
for(i in 1:n2){
  count=(i-1)*n1*prop_obs+(1:(n1*prop_obs))
  index_sample=design[count,1]
  observations[count]=obs_mat[index_sample,i]
}


obs_mat[design[,1],design[,2]]

theta_range=matrix(c(-20,20),1,2)

###no discrepancy, gasp and sgasp
m_no_discrepancy=rcalibration(design=design,observations=observations,theta_range=theta_range,
                              math_model=Lorenz_96_Solved,discrepancy_type = 'no-discrepancy')

m_no_discrepancy_mle=rcalibration(design=design,observations=observations,theta_range=theta_range,
                                  math_model=Lorenz_96_Solved,discrepancy_type = 'no-discrepancy',
                                  method='mle',num_initial_values = 5)


m_gasp=rcalibration(design=design,observations=observations,theta_range=theta_range,
                    math_model=Lorenz_96_Solved,discrepancy_type = 'GaSP')

m_gasp_mle=rcalibration(design=design,observations=observations,theta_range=theta_range,
                        math_model=Lorenz_96_Solved,discrepancy_type = 'GaSP',
                        method='mle',num_initial_values = 5)


m_sgasp=rcalibration(design=design,observations=observations,theta_range=theta_range,
                     math_model=Lorenz_96_Solved,discrepancy_type = 'S-GaSP')

m_sgasp_mle=rcalibration(design=design,observations=observations,theta_range=theta_range,
                         math_model=Lorenz_96_Solved,discrepancy_type = 'S-GaSP',method='mle',num_initial_values = 5)


testing_input=matrix(NA,n1*n2,2)

for(i in 1:n2){
  count=(i-1)*n1+1:n1
  testing_input[count,]=cbind(1:n1,rep(i,n1))

}


pred_m_no_discrepancy=predict(m_no_discrepancy,testing_input,math_model=Lorenz_96_Solved)
pred_m_no_discrepancy_mle=predict(m_no_discrepancy_mle,testing_input,math_model=Lorenz_96_Solved)

pred_m_gasp=predict(m_gasp,testing_input,math_model=Lorenz_96_Solved)
pred_m_gasp_mle=predict(m_gasp_mle,testing_input,math_model=Lorenz_96_Solved)

pred_m_sgasp=predict(m_sgasp,testing_input,math_model=Lorenz_96_Solved)
pred_m_sgasp_mle=predict(m_sgasp_mle,testing_input,math_model=Lorenz_96_Solved)


sqrt(mean( (pred_m_no_discrepancy@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_no_discrepancy_mle@math_model_mean-as.vector(reality_mat))^2))

sqrt(mean( (pred_m_gasp@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_gasp_mle@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_gasp@mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_gasp_mle@mean-as.vector(reality_mat))^2))



sqrt(mean( (pred_m_sgasp@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_sgasp_mle@math_model_mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_sgasp@mean-as.vector(reality_mat))^2))
sqrt(mean( (pred_m_sgasp_mle@mean-as.vector(reality_mat))^2))


pdf('Lorenz_96_reality_with_discrepancy.pdf',height=5,width=3)
image2D(t(reality_mat),  xlab="Time", ylab="State", x=0.05*seq(1,n2), y=seq(1,n1), 
        main = "Latent states",zlim=c(-13,18))
dev.off()

pdf('Lorenz_96_obs_with_discrepancy.pdf',height=5,width=3)
image2D(t(obs_mat), xlab="Time", ylab="State",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "Observations",zlim=c(-13,18))
points(0.05*design[,2],design[,1],cex=.5,lwd=1,pch=1)
dev.off()

pdf('sample_theta_Lorenz_96_with_discrepancy.pdf',height=5,width=3)
#xlim=c(min(m_no_discrepancy@post_sample[,1],m_gasp@post_sample[,1],m_sgasp@post_sample[,1]),
#       max(m_no_discrepancy@post_sample[,1],m_gasp@post_sample[,1],m_sgasp@post_sample[,1]))
xlim=c(7.7,8.3)
hist(m_no_discrepancy@post_sample[,1], breaks=60,
     col='red',xlim=xlim,ylim=c(0,1000),xlab=expression(theta),ylab='counts',main='posterior samples')
hist(m_gasp@post_sample[,1],col='cyan',breaks=60, add=T)
hist(m_sgasp@post_sample[,1],col='blue', breaks=60,add=T)
legend('topright',legend=c("No-discrepancy","GaSP","S-GaSP"),lwd=2,cex=.8,
       col=c('red','cyan','blue'))
dev.off() 

pdf('no_discrepancy_Lorenz_96_obs_with_discrepancy.pdf',height=5,width=3)
image2D(t(reality_mat-matrix(pred_m_no_discrepancy@math_model_mean,n1,n2) ), xlab="Time", ylab="State",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "diff, no-discrepancy",zlim=c(-5,5))
dev.off()
pdf('gasp_Lorenz_96_obs_with_discrepancy.pdf',height=5,width=3)
image2D(t(reality_mat-matrix(pred_m_gasp@mean,n1,n2) ), xlab="Time", ylab="State",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "diff, GaSP",zlim=c(-5,5))
dev.off()

pdf('sgasp_discrepancy_Lorenz_96_obs_with_discrepancy.pdf',height=5,width=3)
image2D(t(reality_mat-matrix(pred_m_sgasp@mean,n1,n2) ), xlab="Time", ylab="State",  x=0.05*seq(1,n2), y=seq(1,n1),
        main = "diff, S-GaSP",zlim=c(-5,5))
dev.off()



##Example 3: Box (1956)
library(deSolve)
Box_model <- function(time, state, parameters) {
  par <- as.list(c(state, parameters))
  with(par, {
    dM1=-10^{parameters[1]-3}*M1
    dM2=10^{parameters[1]-3}*M1-10^{parameters[2]-3}*M2
    list(c(dM1, dM2))
  })
}

Box_model_solved<-function(input, theta){
  init <- c(M1 = 100 , M2 = 0)
  out <- ode(y = init, times = c(0,input), func = Box_model, parms = theta)
  return(out[-1,3])
}

##12 data from Box
n=6
output=t(matrix(c(19.2,14,14.4,24,42.3,30.8,42.1,40.5,40.7,46.4,27.1,22.3),2,n))
input=c(10,20,40,80,160,320)
theta_range=matrix(c(0.5,0.5,1.5,1.5),2,2)
###the testing input for emulator should contain the observed inputs
testing_input=as.matrix(seq(1,350,1)) 
#if observed inputs are not included, then add it
set_diff_obs=setdiff(input,testing_input) 
testing_input=sort(c(testing_input,set_diff_obs)) 

##GaSP prediction, directly call computer model
set.seed(1)
m_sgasp_time=system.time({
  m_sgasp=rcalibration(input,output,math_model=Box_model_solved,
                       sd_proposal=c(0.25,0.25,1,1),
                       theta_range=theta_range)
  m_sgasp_pred=predict(m_sgasp,testing_input,math_model=Box_model_solved,interval_est=c(0.025,0.975))
}
)
# m_gasp_mle=rcalibration(input,output,p_theta=2,math_model=Box_model_solved,
#                     theta_range=theta_range,discrepancy_type = 'GaSP',method='mle')
# m_gasp_mle
# m_gasp_mle_pred=predict(m_gasp_mle,testing_input,math_model=Box_model_solved,interval_est=c(0.025,0.975))

###emulator ###need to explore a bit more
library(lhs)
m_sgasp_emulator_time=system.time({
  ##constructing simulation data
  D=50
  p=2
  lhs_sample=maximinLHS(n=D,k=p)
  input_simul=matrix(NA,D,p)
  input_simul[,1]=lhs_sample[,1]+0.5 ## 0.5 to 1.5
  input_simul[,2]=lhs_sample[,2]+0.5 ## 0.5 to 1.5
  k_simul=length(testing_input)
  
  output_simul=matrix(NA,D,k_simul)
  for(i_D in 1:D){
    output_simul[i_D,]=Box_model_solved(c(testing_input), input_simul[i_D,])
  }
  ## create loc_index_emulator as a subset of the simulation output 
  loc_index_emulator=rep(NA,n)
  for(i in 1:n){
    loc_index_emulator[i]=which(testing_input==input[i])
  }
  
  ##emulator
  m_sgasp_with_emulator=rcalibration(input,output,simul_type=0,
                                     input_simul=input_simul, output_simul=output_simul,simul_nug=T,
                                     loc_index_emulator=loc_index_emulator,
                                     sd_proposal=c(0.25,0.25,1,1),
                                     theta_range=theta_range)
  m_sgasp_with_emulator_pred=predict(m_sgasp_with_emulator,testing_input)
})

m_sgasp_time[3]/m_sgasp_emulator_time[3]



##make plots
output_replicates=as.vector(t(output))
input_replicates=as.vector(t(matrix(input,n,2)))

pdf('Box_sgasp.pdf',height=4.8,width=4.8)
plot(testing_input,m_sgasp_pred@mean,col='blue',type='l',
     ylim=c(min(m_sgasp_pred@interval[,1]),max(m_sgasp_pred@interval[,2])),mgp=c(2.5,1,0),
     xlab='t',ylab='y',main='prediction')
polygon( c(testing_input,rev(testing_input)), c(m_sgasp_pred@interval[,1],
                                                rev(m_sgasp_pred@interval[,2])), col = "grey80", border = F)
lines(input_replicates,output_replicates,type='p',pch=20)
lines(testing_input,m_sgasp_pred@mean,col='blue',type='l')
lines(testing_input,m_sgasp_pred@math_model_mean,col='blue',type='l',lty=2)

lines(testing_input,m_sgasp_with_emulator_pred@mean,col='green',type='l')
lines(testing_input,m_sgasp_with_emulator_pred@math_model_mean,col='green',type='l',lty=2)

legend("bottomright", c('predictive mean','calibrated computer model',
                        'predictive mean with emulator', 'calibrated emulator'),
       lty=c(1,2,1,2),col=c('blue','blue','green','green'),cex=.8)
dev.off()


pdf('Box_post_samples.pdf',height=4.8,width=4.8)
plot(m_sgasp@post_sample[,1],m_sgasp@post_sample[,2],pch=20,col='blue',cex=.5,type='p',
     xlab=expression(theta[1]),ylab=expression(theta[2]),mgp=c(2.5,1,0),main='posterior samples',
     xlim=c(0.5,1.5),ylim=c(0.5,1.5))
lines(m_sgasp_with_emulator@post_sample[,1],m_sgasp_with_emulator@post_sample[,2],pch=20,col='green',cex=.5,type='p')

legend("topleft", c('without emulator','with emulator'),
       pch=c(20,20),col=c('blue','green','red'),cex=.8)
dev.off()


##Example 4:  calibration with multiple source of data
#here I include RobustGaSP to use kernel functions
library(RobustGaSP)
## multicalibration with  measurement bias 
set.seed(1)
k=5
beta_measurement=rep(10,k)
beta_model=30

n=100
input_measurement=list()
input_model=matrix(0,n,1)

R0_measurement=list()
R_measurement=list()
L_measurement=list()
delta_measurement=list()

input_real=seq(0,1,1/(n-1))
var_measurement_real=seq(0.5,1,(1-0.5)/(k-1))

var_model_real=.2^2
delta_measurement_vec=matrix(0,k,n)


input_model=input_real
R0_model=abs(outer(input_model,input_model,'-'))

R_model=matern_5_2_funct(R0_model,beta_model)
L_model=t(chol(var_model_real*R_model))

for(i in 1:k){
  input_measurement[[i]]=input_real
  R0_measurement[[i]]=abs(outer(input_measurement[[i]],input_measurement[[i]],'-'))
  R_measurement[[i]]=matern_5_2_funct(R0_measurement[[i]],beta_measurement[i])
  L_measurement[[i]]=t(chol(var_measurement_real[i]*R_measurement[[i]]))
  
}

math_model_sin<-function(x,theta){
  sin(theta[1]*x)
}

output=list()
output_no_measurement_bias=list()
error_sd=rep(0.05,k)
#error_sd=seq(0.1,0.5,0.4/(k-1))

theta_real=c(pi)

for(i in 1:k){
  delta_measurement[[i]]= L_measurement[[i]]%*%rnorm(n,0,1)
}
delta_model=L_model%*%rnorm(n,0,1)


##here the reality is defined to be the one that contain bias
##I will define truth later
reality=list()
truth=math_model_sin(input_real,theta_real)+delta_model

for(i in 1:k){
  reality[[i]]=truth+delta_measurement[[i]]
  noise=rnorm(n,0,sd=error_sd[i])
  output[[i]]=reality[[i]]+noise
}



math_model=list()
for(i in 1:length(input_measurement)){
  math_model[[i]]=math_model_sin
}


##here the true discrepancy (delta) is from GaSP so the GaSP is expected to perform better. Here S-GaSP is misspecified but it also performs well

##4.  with measurement bias
system.time(
  for(i in 1:1){
    model_sgasp=rcalibration_MS(design=input_measurement,observations=output,p_theta=1,math_model=math_model,
                                simul_type=rep(1, length(input_measurement)),
                                S=5000,S_0=2000,thinning=1,measurement_bias=T,shared_design=input_model,
                                have_measurement_bias_recorded=T,
                                discrepancy_type=c(rep('GaSP',length(input_measurement)),'S-GaSP'),
                                theta_range=matrix(c(-2*pi,2*pi),1,2),sd_proposal_theta=rep(0.02,2))
  }
)
# 

system.time(
  for(i in 1:1){
    model_gasp=rcalibration_MS(design=input_measurement,observations=output,p_theta=1,math_model=math_model,
                               simul_type=rep(1, length(input_measurement)),
                               S=5000,S_0=2000,thinning=1,measurement_bias=T,shared_design=input_model,
                               have_measurement_bias_recorded=T,
                               discrepancy_type=c(rep('GaSP',length(input_measurement)),'GaSP'),
                               theta_range=matrix(c(-2*pi,2*pi),1,2),sd_proposal_theta=rep(0.02,2))
  }
)


##predict reality
M=dim(model_gasp@post_individual_par[[1]])[1] ###number of samples saved 
pred_reality_gasp_invididual=pred_reality_sgasp_invididual=0

for(i_M in 1 :M ){
  pred_reality_gasp_invididual=pred_reality_gasp_invididual+math_model_sin(input_real,model_gasp@post_theta[i_M,])+model_gasp@post_delta[i_M,]
  pred_reality_sgasp_invididual=pred_reality_sgasp_invididual+math_model_sin(input_real,model_sgasp@post_theta[i_M,])+model_sgasp@post_delta[i_M,]
}
pred_reality_gasp_invididual=pred_reality_gasp_invididual/M
pred_reality_sgasp_invididual=pred_reality_sgasp_invididual/M



##create stack (averaged) data
output_stack=0

for(i in 1:k){
  output_stack=output_stack+ output[[i]]
  
}
output_stack=output_stack/k

#stack image

model_sgasp_stack=rcalibration(design=as.matrix(input_real),observations=as.matrix(output_stack),p_theta=1,math_model=math_model_sin,
                               simul_type=1,
                               S=5000,S_0=2000,thinning=1,
                               discrepancy_type=c('S-GaSP'),
                               theta_range=matrix(c(-2*pi,2*pi),1,2),sd_proposal=c(rep(0.02,2),rep(0.25,1),0.25))

Pred_sgasp_stack=predict(model_sgasp_stack,as.matrix(input_real),math_model=math_model_sin)


model_gasp_stack=rcalibration(design=as.matrix(input_real),observations=as.matrix(output_stack),p_theta=1,math_model=math_model_sin,
                              simul_type=1,
                              S=5000,S_0=2000,thinning=1,
                              discrepancy_type=c('GaSP'),
                              theta_range=matrix(c(-2*pi,2*pi),1,2),sd_proposal=c(rep(0.02,2),rep(0.25,1),0.25))

Pred_gasp_stack=predict(model_gasp_stack,as.matrix(input_real),math_model=math_model_sin)




###compute MSE
##all show the first two are better 
RMSE_record_truth=rep(NA,5)
RMSE_record_delta=rep(NA,4)
RMSE_record_measurement_bias=matrix(NA,k,4)

RMSE_record_truth[1]=sqrt(mean( (pred_reality_gasp_invididual-truth)^2))
RMSE_record_truth[2]=sqrt(mean( (pred_reality_sgasp_invididual-truth)^2))
RMSE_record_truth[3]=sqrt(mean( (Pred_gasp_stack@mean-truth)^2))
RMSE_record_truth[4]=sqrt(mean( (Pred_sgasp_stack@mean-truth)^2))
RMSE_record_truth[5]=sqrt(mean( (output_stack-truth)^2))

RMSE_record_delta[1]=sqrt(mean( (colMeans(model_gasp@post_delta)-delta_model)^2))
RMSE_record_delta[2]=sqrt(mean( (colMeans(model_sgasp@post_delta)-delta_model)^2))
RMSE_record_delta[3]=sqrt(mean( (Pred_gasp_stack@mean-Pred_gasp_stack@math_model_mean-delta_model)^2))
RMSE_record_delta[4]=sqrt(mean( (Pred_sgasp_stack@mean-Pred_sgasp_stack@math_model_mean-delta_model)^2))

for(i_k in 1:k){
  RMSE_record_measurement_bias[i_k,1]=sqrt(mean( (colMeans(model_gasp@post_measurement_bias[[i_k]])-delta_measurement[[i_k]])^2))
  RMSE_record_measurement_bias[i_k,2]=sqrt(mean( (colMeans(model_sgasp@post_measurement_bias[[i_k]])-delta_measurement[[i_k]])^2))
  RMSE_record_measurement_bias[i_k,3]=sqrt(mean( (output[[i_k]]-Pred_gasp_stack@mean-delta_measurement[[i_k]])^2))
  RMSE_record_measurement_bias[i_k,4]=sqrt(mean( (output[[i_k]]-Pred_sgasp_stack@mean-delta_measurement[[i_k]])^2))
}

colMeans(RMSE_record_measurement_bias)

i=1 ##plot the first one source

pdf("measurement_bias_1_k_5.pdf",height=4.9,width=6)
plot(seq(0,1,1/(n-1)),delta_measurement[[i]],xlab='x',ylab=expression(delta[1](x)),ylim=c(-2,2),type='l',
     pch=18,main='Measurement Bias',mgp=c(2.5,1,0),cex.axis=1.5,cex.lab=1.5,lwd=2)
lines(seq(0,1,1/(n-1)),colMeans(model_gasp@post_measurement_bias[[i]]),xlab='x',ylim=c(-2,2),type='l',col='red',lty=2,lwd=2)
lines(seq(0,1,1/(n-1)),colMeans(model_sgasp@post_measurement_bias[[i]]),xlab='x',ylim=c(-2,2),type='l',col='blue',lty=3,lwd=2)
lines(seq(0,1,1/(n-1)),output[[i]]-Pred_gasp_stack@mean,xlab='x',ylim=c(-2,2),type='l',col='pink',lty=4,lwd=2)
lines(seq(0,1,1/(n-1)),output[[i]]-Pred_sgasp_stack@mean,xlab='x',ylim=c(-2,2),type='l',col='cyan',lty=5,lwd=2)

leg <- c("Truth",  "GaSP","S-GaSP","GaSP Stack","S-GaSP Stack")
legend("bottomright", legend = leg, col = c("black", "red", "blue","pink","cyan"),
       lty = c(1,2,3,4,5),lwd=rep(2,5),cex=.8)
dev.off()


i=2
pdf("measurement_bias_2_k_5.pdf",height=4.9,width=6)
plot(seq(0,1,1/(n-1)),delta_measurement[[i]],xlab='x',ylab=expression(delta[1](x)),ylim=c(-2,2),type='l',
     pch=18,main='Measurement Bias',mgp=c(2.5,1,0),cex.axis=1.5,cex.lab=1.5,lwd=2)
lines(seq(0,1,1/(n-1)),colMeans(model_gasp@post_measurement_bias[[i]]),xlab='x',ylim=c(-2,2),type='l',col='red',lty=2,lwd=2)
lines(seq(0,1,1/(n-1)),colMeans(model_sgasp@post_measurement_bias[[i]]),xlab='x',ylim=c(-2,2),type='l',col='blue',lty=3,lwd=2)
lines(seq(0,1,1/(n-1)),output[[i]]-Pred_gasp_stack@mean,xlab='x',ylim=c(-2,2),type='l',col='pink',lty=4,lwd=2)
lines(seq(0,1,1/(n-1)),output[[i]]-Pred_sgasp_stack@mean,xlab='x',ylim=c(-2,2),type='l',col='cyan',lty=5,lwd=2)

leg <- c("Truth",  "GaSP","S-GaSP","GaSP Stack","S-GaSP Stack")
legend("bottomright", legend = leg, col = c("black", "red", "blue","pink","cyan"),
       lty = c(1,2,3,4,5),lwd=rep(2,5),cex=.8)
dev.off()



pdf("model_discrepancy_k_5.pdf",height=4.9,width=6)
plot(seq(0,1,1/(n-1)),delta_model,xlab='x',ylab=expression(delta(x)),ylim=c(-2,2),pch=18,main='Model Discrepancy', cex=.8,
     mgp=c(2.5,1,0),cex.axis=1.5,cex.lab=1.5,type='l',lwd=2)
lines(seq(0,1,1/(n-1)),colMeans(model_gasp@post_delta),xlab='x',ylim=c(-2,2),col='red',type='l',lty=2,lwd=2)
lines(seq(0,1,1/(n-1)),colMeans(model_sgasp@post_delta),xlab='x',ylim=c(-2,2),col='blue',type='l',lty=3,lwd=2)
lines(seq(0,1,1/(n-1)),Pred_gasp_stack@mean-Pred_gasp_stack@math_model_mean,xlab='x',ylim=c(-2,2),type='l',col='pink',lty=4,lwd=2)
lines(seq(0,1,1/(n-1)),Pred_sgasp_stack@mean-Pred_sgasp_stack@math_model_mean,xlab='x',ylim=c(-2,2),type='l',col='cyan',lty=5,lwd=2)
leg <- c("Truth",  "GaSP","S-GaSP","GaSP Stack","S-GaSP Stack")
legend("bottomright", legend = leg, col = c("black", "red", "blue","pink","cyan"),
       lty = c(1,2,3,4,5),lwd=rep(2,5),cex=.8)
dev.off()
pdf("reality_k_5.pdf",height=4.9,width=6)
plot(seq(0,1,1/(n-1)),delta_model+math_model_sin(input_real,theta_real),
     xlab='x',ylab=expression({y^R}(x)),mgp=c(2.5,1,0),ylim=c(-2.3,2.3),pch=18,main='Reality', 
     mgp=c(2.5,1,0),cex.axis=1.5,cex.lab=1.5,type='l',lty=1,lwd=2)
lines(seq(0,1,1/(n-1)),output[[1]],xlab='x',ylim=c(-2,2),type='p',col='black',pch=17,cex=.5)
lines(seq(0,1,1/(n-1)),output[[2]],xlab='x',ylim=c(-2,2),type='p',col='black',pch=19,cex=.5)
lines(seq(0,1,1/(n-1)),pred_reality_gasp_invididual,xlab='x',ylim=c(-2,2),type='l',col='red',lty=2,lwd=2)
lines(seq(0,1,1/(n-1)),pred_reality_sgasp_invididual,xlab='x',ylim=c(-2,2),type='l',col='blue',lty=3,lwd=2)
lines(seq(0,1,1/(n-1)),Pred_gasp_stack@mean,xlab='x',ylim=c(-2,2),type='l',col='pink',lty=4,lwd=2)
lines(seq(0,1,1/(n-1)),Pred_gasp_stack@mean,xlab='x',ylim=c(-2,2),type='l',col='cyan',lty=5,lwd=2)
#lines(seq(0,1,1/(n-1)),output_stack,xlab='x',ylim=c(-2,2),type='l',col='black',lty=6,lwd=2)

leg <- c("Truth","Obs Source 1","Obs Source 2",  "GaSP","S-GaSP","GaSP Stack","S-GaSP Stack")
legend("bottomright", legend = leg, col = c("black","black","black", "red", "blue","pink","cyan"),
       pch = c(NA,17,19,NA,NA,NA,NA), lty = c(1,NA,NA,2,3,4,5), cex=.8)
dev.off()


###they are similar
pi
mean(model_gasp@post_theta)
mean(model_sgasp@post_theta)
mean(model_gasp_stack@post_sample[,1])
mean(model_sgasp_stack@post_sample[,1])
xlim=c(0,6)
hist(model_gasp@post_theta, breaks=30,
     col='red',xlim=xlim,ylim=c(0,600),xlab=expression(theta),ylab='counts',main='posterior samples')
hist(model_sgasp@post_theta,col='blue',breaks=30, add=T)
hist(model_gasp_stack@post_sample[,1],col='pink', breaks=30,add=T)
hist(model_sgasp_stack@post_sample[,1],col='cyan', breaks=30,add=T)

legend('topright',legend=c("GaSP","S-GaSP","GaSP stack","S-GaSP stack"),lwd=2,cex=.8,
       col=c('red','blue','pink','cyan'))





